Generalised Jeffery's equations for rapidly spinning particles. Part 1: Spheroids

The observed behaviour of passive objects in simple flows can be surprisingly intricate, and is complicated further by object activity. Inspired by the motility of bacterial swimmers, in this two-part study we examine the three-dimensional motion of rigid active particles in shear Stokes flow, focusing on bodies that induce rapid rotation as part of their activity. Here, in Part 1, we develop a multiscale framework to investigate these emergent dynamics and apply it to simple spheroidal objects. In Part 2 (arXiv:2301.11032), we apply our framework to understand the emergent dynamics of more complex shapes; helicoidal objects with chirality. Via a multiple-scales asymptotic analysis for nonlinear systems, we systematically derive emergent equations of motion for long-term trajectories that explicitly account for the strong (leading-order) effects of fast spinning. Supported by numerical examples, we constructively link these effective dynamics to the well-known Jeffery's orbits for passive spheroids, deriving an explicit closed-form expression for the effective shape of the active particle, broadening the scope of Jeffery's seminal study to spinning spheroids.

==> anc/movies_caption.txt <==
— movies captions for Part I — 

Movie 1:

Dynamic version of Figure 3, illustrating how translational dynamics are affected by rapid spinning around the symmetry axis (the bacterial limit case of Section 3). 
The parameter values are the same as in Figure 3, and we recall them here for convenience. We use $B=0.5$, $V_1 = 1$, $\Omega_{\parallel} = 15$ (except on the top left panel, where $\Omega_{\parallel} = 0$), and $\Omega_{\perp} = 0$. We use initial conditions $\bm{X}=0$ and $(\phi,\psi,\theta) = (2*pi/5,\pi/2,-7\pi/15)$ at $t=0$ throughout. The orthogonal velocities vary for each panel; from left to right and top to bottom: $(V_2,V_3) = (0,0)$, $(V_2,V_3) = (0,0)$, $(V_2,V_3) = (1,0)$, $(V_2,V_3) = (1,1)$, $(V_2,V_3) = (5,0)$, $(V_2,V_3) = (5,5)$.

Movie 2:

Dynamic version of Figure 6, illustrating how translational dynamics of a spheroidal swimmer are affected by rapid spinning around a general axis (the general case of Section 4). The parameter values are the same as in Figure 6, and we recall them here for convenience. We use $B=0.5$, $\Omega_{\parallel} = 10$, $V_1 = 1$. We use initial conditions $\bm{X}=0$ and $(\phi,\psi,\phi) = (2*pi/5,\pi/2,-7\pi/15)$. Each panel simultaneously shows the dynamics of seven particles with different spinning ratios: $\omega = \Omega_{\perp}/\Omega_{\parallel} = 0, 0.25, 0.5, 1, \sqrt{2}, 2.5, 5$. The orthogonal velocities vary for each panel; from left to right and top to bottom: $(V_2,V_3) = (0,0)$, $(V_2,V_3) = (0,0.5)$, $(V_2,V_3) = (0.5,0)$, $(V_2,V_3) = (1.5,0)$.

Movie 3:

The effect of rapid spinning on orientational dynamics. The orientation of a spheroidal object in a shear flow is visualized over time for different values of $\omega = \Omega_{\perp}/\Omega_{\parallel}$, as indicated in the top-left corner. The representation is similar to that shown in Figures 2 and 5, where the orientation evolution is shown over the unit sphere, parameterised with $(\theta,\phi)$. With the exception of the first case (where there is no rapid spinning), we use $\Omega_{\parallel} = 15$ throughout. The rapidly spinning multicoloured object is a spheroid with $B = (r^2 - 1)/(r^2 + 1) = 0.99$, and its cumulative trajectory is indicated via a thinner black line. The shaded grey object (present in all but the first case) represents a passive spheroid with Bretherton parameter $\widehat{B} = (2 - \omega^2) B /2(1 + \omega^2)$, and its cumulative trajectory is indicated via a thicker grey line. As derived and discussed in our study, the averaged orientational dynamics of a rapidly spinning object with Bretherton parameter $B$ are captured by the orientational dynamics of a passive spheroidal object with modified Bretherton parameter $\widehat{B}$.
